MD Simulation of Hundred-Billion-Metal-Atom Cascade Collision on Sunway Taihulight

Radiation damage to the steel material of reactor pressure vessels is a major threat to the nuclear reactor safety. It is caused by the metal atom cascade collision, initialized when the atoms are struck by a high-energy neutron. The paper presents MISA-MD, a new implementation of molecular dynamics, to simulate such cascade collision with EAM potential. MISA-MD realizes (1) a hash-based data structure to efficiently store an atom and find its neighbors, and (2) several acceleration and optimization strategies based on SW26010 processor of Sunway Taihulight supercomputer, including an efficient potential table storage and interpolation method, a coloring method to avoid write conflicts, and double-buffer and data reuse strategies. The experimental results demonstrated that MISA-MD has good accuracy and scalability, and obtains a parallel efficiency of over 79% in an 655-billion-atom system. Compared with a state-of-the-art MD program LAMMPS, MISA-MD requires less memory usage and achieves better computational performance.

==> release-for-cpc.sh <==
#!/bin/sh
rm -rf cpc.pdf .github
rm -rf AD.md conference_sc20.tex lammps-compile.md IEEEtran.bst IEEEtran.cls README.md
rm -rf .build tikz/.build elsarticle/.build
rm -rf .DS_Store tikz/.DS_Store  elsarticle/.DS_Store figures/.DS_Store
rm -rf .git .idea go.mod
